Adaptive Hybrid Deflection and Retransmission Routing for Optical Burst-Switched Networks

Burst contention is a well known challenging problem in Optical Burst Switching (OBS) networks. Deflection routing is used to resolve contention. Burst retransmission is used to reduce the Burst Loss Ratio (BLR) by retransmitting dropped bursts. Previous works show that combining deflection and retransmission outperforms both pure deflection and pure retransmission approaches. This paper proposes a new Adaptive Hybrid Deflection and Retransmission (AHDR) approach that dynamically combines deflection and retransmission approaches based on network conditions such as BLR and link utilization. Network Simulator 2 (ns-2) is used to simulate the proposed approach on different network topologies. Simulation results show that the proposed approach outperforms static approaches in terms of BLR and goodput.

==> comp.sh <==
#!/bin/sh
latex --output-format=pdf ICOCN.tex
bibtex ICOCN
latex --output-format=pdf ICOCN.tex


==> results/defl_vs_ret/sampleXY.py <==
from pylab import *

ficResultsL1 = "resultsShortest"
ficResultsL2 = "results"
legende = ('Number of deflections - LHDR', 'Number of retransmissions - LDHR', 'Number of deflections - AHDR', 'Number of retransmissions - AHDR')
titreX = "Load"
titreY = "Number of deflections or number of retransmissions"

L1 = load(ficResultsL1)
L2 = load(ficResultsL2)

x1 = L1[:,0]
y1 = L1[:,4]

xR1 = L1[:,0]
yR1 = L1[:,5]

x2 = L2[:,0]
y2 = L2[:,4]

xR2 = L2[:,0]
yR2 = L2[:,5]

plot(x1, y1, marker='o')
plot(xR1, yR1, marker='<')
plot(x2, y2, marker='+')
plot(xR2, yR2, marker='D')

legend(legende, 'upper left', shadow=True)

xlabel(titreX)
ylabel(titreY)

title('')
grid(False)

savefig('resultsNbDefl.png')

